XLB: A differentiable massively parallel lattice Boltzmann library in Python

The lattice Boltzmann method (LBM) has emerged as a prominent technique for solving fluid dynamics problems due to its algorithmic potential for computational scalability. We introduce XLB library, a Python-based differentiable LBM library based on the JAX platform. The architecture of XLB is predicated upon ensuring accessibility, extensibility, and computational performance, enabling scaling effectively across CPU, TPU, multi-GPU, and distributed multi-GPU or TPU systems. The library can be readily augmented with novel boundary conditions, collision models, or multi-physics simulation capabilities. XLB's differentiability and data structure is compatible with the extensive JAX-based machine learning ecosystem, enabling it to address physics-based machine learning, optimization, and inverse problems. XLB has been successfully scaled to handle simulations with billions of cells, achieving giga-scale lattice updates per second. XLB is released under the permissive Apache-2.0 license and is available on GitHub at https://github.com/Autodesk/XLB.

==> codes/MLUPS_singleGPU.py <==
import matplotlib.pyplot as plt
import numpy as np

gpus = ["A6000 (48GB)", "RTX 6000 Ada (48GB)", "GV100 (32GB)", "A100 (40GB)", "A100 (80GB)"]
data_f64_f64 = [(124.13, "320"), (244.0, "320"), (285.0, "320"), (644.1, "320"), (758.46, "448")]
data_f64_f32 = [(121.33, "448"), (258.0, "448"), (340.6, "320"), (710.2, "320"), (813.0, "512")]
data_f64_f16 = [(121.58, "448"), (280, "448"), (409.2, "320"), (873.3, "320"), (933.5, "512")]
data_f32_f32 = [(841.90, "512"), (1026.8, "512"), (581.2, "448"), (1323.1, "320"), (1521, "512")]
data_f32_f16 = [(1242.55, "512"), (1760.1, "512"), (661.55, "448"), (2230.6, "320"), (2361.9, "512")]

fig, ax = plt.subplots(figsize=(10, 6))

barWidth = 0.2
distance_between_groups = 0.2  # Additional distance between each group of bars
r1 = np.arange(len(gpus)) * (1 + distance_between_groups)
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]
r4 = [x + barWidth for x in r3]
r5 = [x + barWidth for x in r4]

bars1 = ax.bar(r1, [x[0] for x in data_f64_f64], color ='b', width = barWidth, edgecolor ='grey', label ='f64/f64')
bars2 = ax.bar(r2, [x[0] for x in data_f64_f32], color ='c', width = barWidth, edgecolor ='grey', label ='f64/f32')
bars3 = ax.bar(r3, [x[0] for x in data_f64_f16], color ='m', width = barWidth, edgecolor ='grey', label ='f64/f16')
bars4 = ax.bar(r4, [x[0] for x in data_f32_f32], color ='y', width = barWidth, edgecolor ='grey', label ='f32/f32')
bars5 = ax.bar(r5, [x[0] for x in data_f32_f16], color ='r', width = barWidth, edgecolor ='grey', label ='f32/f16')

ax.set_xlabel('GPUs', fontweight ='bold', fontsize=14)
ax.set_ylabel('MLUPS', fontsize=14)
ax.set_title('MLUPS Comparison Across Different GPUs (Single GPU)', fontsize=16)
ax.set_xticks([r + 2 * barWidth for r in r1])
ax.set_xticklabels(gpus, fontsize=12)
ax.legend(fontsize=12)

def add_labels(bars, data):
    for i, bar in enumerate(bars):
        yval = bar.get_height()
        ax.text(bar.get_x() + bar.get_width()/2.0, yval, f"{data[i][1]}", va='bottom', ha='center', fontsize=10) 

add_labels(bars1, data_f64_f64)
add_labels(bars2, data_f64_f32)
add_labels(bars3, data_f64_f16)
add_labels(bars4, data_f32_f32)
add_labels(bars5, data_f32_f16)

plt.tight_layout()

plt.savefig("../figs/MLUPS_single.png", dpi=600)

#plt.show()


==> codes/ldc_profile_benchmark.py <==
import numpy as np
import json
import matplotlib.pyplot as plt

# Re at which comparison is being made
Re_ref_list = [1000, 3200, 10000]

for Re_ref in Re_ref_list:
    plt.close('all')
    
    # absolute/relative path of JSON files for XLB profiles obtained by running cavity3d.py
    # realpath profiles_0* > FILE.LIST
    XLB_results_JSON_path = '../data/ldc_Re' + str(Re_ref) + '/FILE.LIST'

    # absolute/relative path of JSON files reference profiles made by running ldc_ref_json.py
    ref_results_path = '../data/ldc_ref_result.json'

    # save path
    output_path = '../figs/'

    # read reference data
    data_ref = json.load(open(ref_results_path))
    Re_list = data_ref['Re_list']
    for Re in enumerate(Re_list):
        if Re[1] == Re_ref:
            idx_Re_ref = Re[0]
    ux_ref = data_ref['uy_data'][idx_Re_ref]
    uz_ref = data_ref['ux_data'][idx_Re_ref]


    with open(XLB_results_JSON_path) as file:
        last_file = file.readlines()[-1]

    with open(XLB_results_JSON_path) as file:
        ux_avg, uz_avg = 0., 0.
        num_files = 0
        for fname in file:
            data = json.load(open(fname.rstrip()))
            ux, uz = data['ux(x=y=0)'], data['uz(z=y=0)']
            nn = len(ux)
            ux_avg += np.array(ux)
            uz_avg += np.array(uz)
            xx = np.linspace(-1, 1, nn)
            if Re_ref == 1000 and fname == last_file:        # steady state
                plt.plot(ux[1:-1], xx[1:-1], 'r-', xx[1:-1], uz[1:-1], 'b-')
                plt.plot(ux_ref[0], ux_ref[1], 'ro', uz_ref[0], uz_ref[1], 'bo')
                plt.axis([-1, 1, -1, 1])
                plt.gca().set_aspect('equal', adjustable='box')
                plt.savefig(output_path + 'ldc_' + str(Re_ref) + '.pdf')
            num_files += 1

    if Re_ref != 1000:
        ux_avg /= num_files
        uz_avg /= num_files
        plt.plot(ux_avg[1:-1], xx[1:-1], 'r-', xx[1:-1], uz_avg[1:-1], 'b-')
        plt.plot(ux_ref[0], ux_ref[1], 'ro', uz_ref[0], uz_ref[1], 'bo')
        plt.axis([-1, 1, -1, 1])
        plt.gca().set_aspect('equal', adjustable='box')
        plt.savefig(output_path + 'ldc_' + str(Re_ref) + '.pdf')


==> codes/ldc_ref_json.py <==
# This file creates a json file with needed reference data for the problem of lid-driven cavity.
# The reference data points have all been extracted from figure 2 of [1] which itself has been 
# extracted from [2,3]. The online website https://automeris.io/WebPlotDigitizer/ have been used
# to extract the data point with extreme care.
#
# [1] J. Latt, C. Coreixas, J. Beny, Cross-platform programming model for
#     many-core lattice Boltzmann simulations, PLOS ONE 16 (4) (2021) 1–
#     29. doi:10.1371/journal.pone.0250306.
#
# [2] Prasad AK, Koseff JR. Reynolds number and end-wall effects on a lid-driven cavity flow. 
#     Physics of Flu- ids A: Fluid Dynamics. 1989; 1(2): 208–218. https://doi.org/10.1063/1.857491
#
# [3] Albensoeder S, Kuhlmann HC. Accurate three-dimensional lid-driven cavity flow. Journal 
#     of Computa- tional Physics. 2005; 206(2): 536–558. https://doi.org/10.1016/j.jcp.2004.12.024
# 

import matplotlib.pyplot as plt
import codecs, json

ux, uy = [], []

ux_x=[-1,
-0.8808933,
-0.861042184,
-0.841191067,
-0.811414392,
-0.689826303,
-0.548387097,
-0.52853598,
4.44E-16,
0.607940447,
0.717121588,
0.811414392,
0.888337469,
0.903225806,
0.920595533,
0.935483871,
0.995037221]

ux_y= [-0.00248139,
0.216028668,
0.228460245,
0.238410433,
0.245891545,
0.228672672,
0.174257584,
0.169319434,
0.040942928,
-0.149369801,
-0.310524663,
-0.431995764,
-0.332644743,
-0.290442648,
-0.238311916,
-0.186184263,
-6.15729E-06]

uy_x= [
4.44E-16,
-0.208436725,
-0.228287841,
-0.240694789,
-0.275434243,
-0.253101737,
-0.109181141,
-0.004962779,
0.009925558,
0.037220844,
0.071960298,
0.121588089,
0.330024814,
0.397022333,
0.483870968,
0.58808933,
0.995037221]

uy_y= [
-0.993796526,
-0.88983677,
-0.872491672,
-0.857618728,
-0.79562709,
-0.656641565,
-0.435619331,
-0.093058266,
0.001253009,
0.234537495,
0.467831216,
0.70114341,
0.907357351,
0.922328812,
0.937324902,
0.954823932,
0.997512453
]

ux.append([ux_x, ux_y])
uy.append([uy_x, uy_y])

plt.figure(1)
plt.plot(ux_x, ux_y, 'ro')
plt.plot(uy_x, uy_y, 'bo')
plt.show()

Re = 3200
ux_x = [
-0.980099502,
-0.965174129,
-0.955223881,
-0.927860697,
-0.900497512,
-0.860696517,
-0.793532338,
-0.726368159,
-0.65920398,
-0.597014925,
-0.395522388,
-0.196517413,
0,
0.206467662,
0.407960199,
0.606965174,
0.671641791,
0.736318408,
0.803482587,
0.868159204,
0.907960199,
0.935323383,
0.965174129,
0.975124378,
0.987562189]

ux_y = [
0.070807453,
0.10310559,
0.152795031,
0.185093168,
0.18757764,
0.214906832,
0.195031056,
0.190062112,
0.17515528,
0.142857143,
0.060869565,
0.023602484,
0.003726708,
0.003726708,
-0.023602484,
-0.050931677,
-0.063354037,
-0.09068323,
-0.197515528,
-0.359006211,
-0.41863354,
-0.356521739,
-0.232298137,
-0.155279503,
-0.085714286
]


uy_x = [
-0.047263682,
-0.124378109,
-0.176616915,
-0.223880597,
-0.246268657,
-0.241293532,
-0.21641791,
-0.176616915,
-0.149253731,
-0.092039801,
-0.032338308,
-0.019900498,
0.032338308,
0.069651741,
0.092039801,
0.094527363,
0.106965174,
0.119402985,
0.139303483,
0.171641791,
0.246268657,
0.388059701,
0.534825871,
0.718905473
]

uy_y = [
-0.985093168,
-0.972670807,
-0.960248447,
-0.935403727,
-0.905590062,
-0.865838509,
-0.801242236,
-0.731677019,
-0.662111801,
-0.602484472,
-0.398757764,
-0.197515528,
0.204968944,
0.401242236,
0.602484472,
0.667080745,
0.734161491,
0.803726708,
0.870807453,
0.910559006,
0.935403727,
0.962732919,
0.977639752,
0.990062112
]

ux.append([ux_x, ux_y])
uy.append([uy_x, uy_y])

plt.figure(2)
plt.plot(ux_x, ux_y, 'ro')
plt.plot(uy_x, uy_y, 'bo')
plt.show()

ux_x = [
-0.987593052,
-0.970223325,
-0.965260546,
-0.937965261,
-0.908188586,
-0.868486352,
-0.803970223,
-0.734491315,
-0.669975186,
-0.602977667,
-0.404466501,
-0.203473945,
-0.00248139,
0.196029777,
0.397022333,
0.598014888,
0.665012407,
0.732009926,
0.799007444,
0.868486352,
0.908188586,
0.933002481,
0.960297767,
0.972704715,
0.985111663
]

ux_y = [
0.026071544,
0.045925743,
0.068279827,
0.105513,
0.120382843,
0.12778694,
0.117768907,
0.095322349,
0.100211149,
0.082736618,
0.0576453,
0.032550899,
3.08247E-06,
-0.005212459,
-0.022853444,
-0.060370205,
-0.065422376,
-0.085381379,
-0.092918022,
-0.192383213,
-0.296780358,
-0.366376401,
-0.35647242,
-0.252140006,
-0.13290076
]

uy_x = [
-0.074441687,
-0.129032258,
-0.183622829,
-0.183622829,
-0.17369727,
-0.158808933,
-0.114143921,
-0.101736973,
-0.106699752,
-0.086848635,
-0.052109181,
-0.022332506,
0.012406948,
0.037220844,
0.049627792,
0.054590571,
0.076923077,
0.084367246,
0.086848635,
0.099255583,
0.109181141,
0.181141439,
0.29528536,
0.483870968
]

uy_y = [
-0.983758458,
-0.973752755,
-0.966231524,
-0.931448916,
-0.906616525,
-0.866883467,
-0.799858206,
-0.735277345,
-0.668190435,
-0.603618822,
-0.40241974,
-0.203698966,
0.201226824,
0.399953763,
0.601180587,
0.665770695,
0.732823698,
0.799895196,
0.866972859,
0.909193471,
0.934025862,
0.958781191,
0.973546229,
0.985734322
]


ux.append([ux_x, ux_y])
uy.append([uy_x, uy_y])

plt.figure(3)
plt.plot(ux_x, ux_y, 'ro')
plt.plot(uy_x, uy_y, 'bo')
plt.show()

ldc_ref_result = {'Re_list': [1000, 3200, 10000], 'ux_data': ux, 'uy_data': uy}


file_path = "../data/ldc_ref_result.json"
json.dump(ldc_ref_result, codecs.open(file_path, 'w', encoding='utf-8'),
          separators=(',', ':'),
          sort_keys=True,
          indent=4)

==> codes/multi_node_scaling.py <==
import matplotlib.pyplot as plt
import numpy as np

voxels = np.array([1024, 1296, 1632, 2048, 2688, 3328, 4096])
nodes = np.array([1, 2, 4, 8, 16, 32, 64])
gpus_distributed = np.array([8, 16, 32, 64, 128, 256, 512])
mlups_distributed = np.array([11448, 21159, 38055, 63987, 105525, 161108, 220332])

speedup_distributed = mlups_distributed / mlups_distributed[0]
efficiency_distributed = speedup_distributed / gpus_distributed * 8 

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(18, 9))  # Adjusted layout and figure size

ax1.grid(True, linestyle='--', linewidth=0.5, color='gray')
ax2.grid(True, linestyle='--', linewidth=0.5, color='gray')

ax1.plot(nodes, speedup_distributed, marker='o', linestyle='-', color='black', label='Actual Speedup')
ax1.set_xlabel('Total Number of nodes', fontsize=16)
ax1.set_ylabel('Speedup', fontsize=16)

ax1.plot(nodes, nodes, linestyle='--', color='darkgray', label='Ideal Speedup')  # Ideal speedup line

ax2.plot(nodes, mlups_distributed, marker='o', linestyle='-', color='black', label='Efficiency')
ax2.set_xlabel('Total Number of nodes', fontsize=16)
ax2.set_ylabel('MLUPS', fontsize=16)

ax1.tick_params(axis='both', which='major', labelsize=16)  # Adjusted tick parameters
ax2.tick_params(axis='both', which='major', labelsize=16)

ax1.legend(loc='upper left', fontsize=12)
# ax2.legend(loc='upper left', fontsize=12)

for ax in [ax1, ax2]:
    for spine in ['top', 'right', 'bottom', 'left']:
        ax.spines[spine].set_linewidth(1.5)

fig.suptitle('Weak Scaling Analysis on Distributed Nodes', fontsize=20)  # Central title

plt.tight_layout()
plt.savefig("../figs/multi_node_scaling.png", dpi=600)


==> codes/plot_cl_cd.py <==
import csv
import re
import matplotlib.pyplot as plt
import numpy as np

"""
Code to reproduce the results reported for the 2D cylinder benchmark in [1]. For Reference data refer to Table 4 of [2].
[1] Ataei, M., & Salehipour, H. (2023). XLB: A Differentiable Massively Parallel Lattice Boltzmann Library in Python. 
    arXiv preprint arXiv:2311.16080.
[2] Schäfer, M., Turek, S., Durst, F., Krause, E., & Rannacher, R. (1996). Benchmark computations of laminar flow 
    around a cylinder (pp. 547-566).

"""

file_path = '../data/cylinder_data_final.log'
with open(file_path, 'r') as f:
    file_content = f.readlines()

def dominant_frequency(time_series, sampling_rate):
    # Calculate the FFT
    fft_result = np.fft.fft(time_series)
    
    # Get the frequencies corresponding to the FFT result
    frequencies = np.fft.fftfreq(len(time_series), 1/sampling_rate)
    
    # Find the index of the maximum amplitude
    max_index = np.argmax(np.abs(fft_result))
    
    # Get the dominant frequency
    dominant_freq = frequencies[max_index]
    
    return dominant_freq

errors = []
CL_values = []
CD_values = []

pattern = re.compile(r'error= ([\d.]+), CL = ([-\d.]+), CD = ([-\d.]+)')

for line in file_content:
    match = pattern.search(line)
    if match:
        error, CL, CD = match.groups()
        errors.append(float(error))
        CL_values.append(float(CL))
        CD_values.append(float(CD))

csv_file_path = 'extracted_data.csv'
with open(csv_file_path, 'w', newline='') as csvfile:
    csv_writer = csv.writer(csvfile)
    csv_writer.writerow(['Error', 'CL', 'CD'])  # Header
    csv_writer.writerows(zip(errors, CL_values, CD_values))

timesteps = np.arange(1, len(errors)+1) * 500
sampling_rate = len(timesteps) / (timesteps[-1] - timesteps[0])
freq = dominant_frequency(CL_values, sampling_rate)
print('The dominant frequency of CL is ', freq)

# Compute Strouhal number St = f*D/U
diam = 80
U = 0.003
St = freq * diam / U
print('Maximum CL:', max(CL_values))
print('Maximum CD:', max(CD_values))
print('Strouhal number is:', St)

plt.figure(figsize=(14, 6))

plt.subplot(1, 2, 1)
plt.plot(timesteps, CL_values, label='CL', color='b', marker='o', linestyle='-')
plt.xlabel('Timesteps')
plt.ylabel('CL')
plt.title('CL vs Timesteps')
plt.grid(True)

plt.subplot(1, 2, 2)
plt.plot(timesteps, CD_values, label='CD', color='r', marker='o', linestyle='-')
plt.xlabel('Timesteps')
plt.ylabel('CD')
plt.title('CD vs Timesteps')
plt.grid(True)

plt.tight_layout()
plt.show()


==> codes/plot_error_TG.py <==
import numpy as np
import json
import matplotlib.pyplot as plt

flist = {'kbc': '../data/tg_kbc.json', 
         'bgk': '../data/tg_bgk.json'}

cntr = 0
for methodName, fname in flist.items():

    # Read data from file:
    data = json.load( open(fname) )

    resList = data['resolution_list']
    precision_list = ["f32/f32", "f64/f32", "f64/f64"]
    path = '../figs/'

    for precision in precision_list:
        plt.figure(cntr+1)
        plt.loglog(resList, data[precision]['vel_error'], '-o', label = precision)
        plt.loglog(resList, 1e-3*(np.array(resList)/128)**(-2), '--')
        plt.legend(loc="upper right")
        plt.savefig(path + 'errorVel_' + methodName + '.pdf')

        plt.figure(cntr+2)
        plt.loglog(resList, data[precision]['rho_error'], '-o', label = precision)
        plt.loglog(resList, 1e-3*(np.array(resList)/128)**(-2), '--')
        plt.legend(loc="upper right")
        plt.savefig(path + 'errorRho_' + methodName + '.pdf')
    cntr += 2

==> codes/strong_scaling.py <==
import matplotlib.pyplot as plt
import numpy as np

mlups = np.array([1291, 2513, 4904, 9235])
gpus = np.array([1, 2, 4, 8])

speedup = mlups / mlups[0]

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(18, 9))

ax1.grid(True, linestyle='--', linewidth=0.5, color='gray')
ax2.grid(True, linestyle='--', linewidth=0.5, color='gray')

ax1.plot(gpus, speedup, marker='o', linestyle='-', color='black', label='Actual Speedup')
ax1.set_xlabel('Total Number of GPUs', fontsize=16)
ax1.set_ylabel('Speedup', fontsize=16)

ideal_speedup = gpus
ax1.plot(gpus, ideal_speedup, linestyle='--', color='darkgray', label='Ideal Speedup')

ax2.plot(gpus, mlups, marker='o', linestyle='-', color='black')
ax2.set_xlabel('Total Number of GPUs', fontsize=16)
ax2.set_ylabel('MLUPS', fontsize=16)

ax1.tick_params(axis='both', which='major', labelsize=16)
ax2.tick_params(axis='both', which='major', labelsize=16)

ax1.legend(loc='upper left', fontsize=12)
for ax in [ax1, ax2]:
    for spine in ['top', 'right', 'bottom', 'left']:
        ax.spines[spine].set_linewidth(1.5)
fig.suptitle('Strong Scaling Analysis on a Single DGX Node', fontsize=20)
plt.tight_layout()
plt.savefig("../figs/strong_scaling.png", dpi=600)


==> codes/update_figs.py <==
# Update all figures in the paper
import os
import sys
import subprocess
import shutil

def run_command(command):
    print(f"Running command: {command}")
    subprocess.run(command, shell=True, check=True)

def main():
    run_command("python MLUPS_singleGPU.py")
    run_command("python strong_scaling.py")
    run_command("python weak_scaling.py")
    run_command("python multi_node_scaling.py")

if __name__ == "__main__":
    main()

==> codes/weak_scaling.py <==
import matplotlib.pyplot as plt
import numpy as np

gpus = np.array([1, 2, 4, 6, 8])
mlups = np.array([1291, 2521.757035, 4993.972509, 7424.086497, 9856])
speedup = np.array([1, 1.9533362, 3.868297838, 5.750647945, 7.634391944])
efficiency = np.array([1, 0.9766681, 0.96707446, 0.958441324, 0.954298993])

labels = ['512', '646', '816', '930', '1024']

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(18, 9))  # Adjusted layout and figure size

ax1.grid(True, linestyle='--', linewidth=0.5, color='gray')
ax2.grid(True, linestyle='--', linewidth=0.5, color='gray')

ln1 = ax1.plot(gpus, speedup, marker='o', linestyle='-', color='black', label='Actual Speedup')
ax1.set_xlabel('Total Number of GPUs', fontsize=16)
ax1.set_ylabel('Speedup', fontsize=16)

ln2 = ax1.plot(gpus, gpus, linestyle='--', color='darkgray', label='Ideal Speedup')  # Adjusted to match reference

for i, txt in enumerate(labels):
    ax1.annotate(txt, (gpus[i], speedup[i]), textcoords="offset points", xytext=(0, 10), ha='center')  # Adjusted annotation

ax1.legend(loc='upper left', fontsize=12)
ax2.plot(gpus, mlups, marker='o', linestyle='-', color='black')  # Adjusted to match reference
ax2.set_xlabel('Total Number of GPUs', fontsize=16)
ax2.set_ylabel('MLUPS', fontsize=16)  # Adjusted label

ax1.tick_params(axis='both', which='major', labelsize=16)  # Adjusted tick parameters
ax2.tick_params(axis='both', which='major', labelsize=16)

for ax in [ax1, ax2]:
    for spine in ['top', 'right', 'bottom', 'left']:
        ax.spines[spine].set_linewidth(1.5)

fig.suptitle('Weak Scaling Analysis on a Single DGX Node', fontsize=20)  # Added central title

plt.tight_layout()
plt.savefig("../figs/weak_scaling.png", dpi=600)

